SimulMT to SimulST: Adapting Simultaneous Text Translation to End-to-End Simultaneous Speech Translation

Simultaneous text translation and end-to-end speech translation have recently made great progress but little work has combined these tasks together. We investigate how to adapt simultaneous text translation methods such as wait-k and monotonic multihead attention to end-to-end simultaneous speech translation by introducing a pre-decision module. A detailed analysis is provided on the latency-quality trade-offs of combining fixed and flexible pre-decision with fixed and flexible policies. We also design a novel computation-aware latency metric, adapted from Average Lagging.

==> figures/curves.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Please visit this URL to authorize this application: https://accounts.google.com/o/oauth2/auth?response_type=code&client_id=442847426079-at9a0tbujhcflt3runc760fcl2i1rala.apps.googleusercontent.com&redirect_uri=http%3A%2F%2Flocalhost%3A62685%2F&scope=https%3A%2F%2Fwww.googleapis.com%2Fauth%2Fspreadsheets.readonly&state=wZiNDsBjk4GdubkUR2PrqWrGMKQcek&access_type=offline\n"
     ]
    }
   ],
   "source": [
    "from __future__ import print_function\n",
    "import pickle\n",
    "import os.path\n",
    "from googleapiclient.discovery import build\n",
    "from google_auth_oauthlib.flow import InstalledAppFlow\n",
    "from google.auth.transport.requests import Request\n",
    "\n",
    "# If modifying these scopes, delete the file token.pickle.\n",
    "#SCOPES = ['https://www.googleapis.com/auth/spreadsheets.readonly']\n",
    "\n",
    "# The ID and range of a sample spreadsheet.\n",
    "\n",
    "SAMPLE_SPREADSHEET_ID = '17olBtl_I3tvre2mT2nBMaFeB6BKDh9PcrTLAliHmNcA'\n",
    "flow = InstalledAppFlow.from_client_secrets_file(\"/Users/xutaima/Downloads/credentials.json\", 'https://www.googleapis.com/auth/spreadsheets.readonly')\n",
    "\n",
    "creds = flow.run_local_server(port=0)\n",
    "    \n",
    "service = build('sheets', 'v4', credentials=creds)\n",
    "\n",
    "    # Call the Sheets API\n",
    "sheet = service.spreadsheets()\n",
    "def get_sheet_value(_range):\n",
    "  \n",
    "    return sheet.values().get(spreadsheetId=SAMPLE_SPREADSHEET_ID, range=_range).execute()[\"values\"]\n",
    "data = get_sheet_value(\"Fix Pooling!A31:L54\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    " \n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import locale\n",
    "locale.setlocale( locale.LC_ALL, 'en_US.UTF-8' )\n",
    "from collections import defaultdict\n",
    "\n",
    "import locale\n",
    "locale.setlocale( locale.LC_ALL, 'en_US.UTF-8' )\n",
    "def convert_from_string(string):\n",
    "    l = []\n",
    "    for line in string.split(\"\\n\")[1:]:\n",
    "        if len(line) == 0:\n",
    "            continue\n",
    "        l += [[locale.atof(num) for num in line.split()]]\n",
    "    return np.asarray(l)\n",
    "\n",
    "def convert_from_dict(info):\n",
    "    l = []\n",
    "    for line in info:\n",
    "        l += [[line[\"BLEU\"], line[\"DAL\"], line[\"AL\"], line[\"AP\"]]]\n",
    "    return np.asarray(l)\n",
    "\n",
    "color = [\"darkred\", \"red\", \"orange\", \"green\", \"blue\", \"purple\", \"m\",  \"deeppink\"]\n",
    "style = [\"o\", \"v\", \"^\", \"<\", \">\", \"o\", \"*\", \"s\", \"p\"]\n",
    "offline_bleu = 15\n",
    "\n",
    "\n",
    "# Fixed pooling wait k\n",
    "data_waitk = {}\n",
    "data_waitk[3]=\"\"\"\n",
    " 1.993, 1415.626257418581, -817.6808894876854, 0.4817256152247637\n",
    " 2.954, 1517.7489301905362, -690.4044741419152, 0.5137716170062671\n",
    " 3.289, 1625.864634145923, -559.0573931541707, 0.5348799908906745\n",
    " 0.108, 458.09322667607773, -1545.434051428367, 0.1989796265288245\n",
    " 0.166, 568.1383748701234, -1474.7254476245657, 0.22948104492634094\n",
    " 0.374, 649.4813791732091, -1491.6998308869374, 0.2761001645044822\n",
    " 0.426, 773.5471073453559, -1349.1692200138464, 0.3023475669847981\n",
    " 0.803, 865.0636058386497, -1379.9006878714786, 0.34087436839294155\n",
    " 1.047, 997.3029640610588, -1241.2588956796696, 0.378179570572295\n",
    " 1.424, 1084.9829334894368, -1164.4201786010167, 0.4088800391071042\n",
    " 1.833, 1202.0147559245706, -1034.432095468505, 0.4375691429429798\n",
    " 1.708, 1308.1247212456217, -935.0674363859757, 0.4574853573740576\n",
    "\"\"\"\n",
    "data_waitk[5] = \"\"\"\n",
    " 0.249, 683.3971821402297, -1286.5805324363776, 0.32188422556963925\n",
    " 1.506, 865.7060166423955, -1049.9597281064941, 0.4108814028519103\n",
    " 1.289, 1042.2368520494088, -920.0333893210303, 0.43683929734576027\n",
    " 2.787, 1234.5307820495048, -615.0623126204216, 0.5062947828016353\n",
    " 3.213, 1425.4753069686622, -437.7119135123445, 0.5414442631794966\n",
    " 5.059, 1589.5698228462095, -220.77361874313428, 0.5805914793909643\n",
    " 7.025, 1776.7254062204904, 139.30320116674406, 0.6386604450972919\n",
    " 7.774, 1945.7708668176003, 368.1820613766588, 0.667784498859189\n",
    " 7.937, 2106.3747230899726, 576.8713747431339, 0.694871412382022\n",
    "  9.162, 2276.7209459359765, 829.90607406201, 0.7247417337684587\n",
    " 9.1, 2426.959829173621, 1024.962073083323, 0.7457507265835099\n",
    " 9.842, 2570.5837633102105, 1246.5973372107565, 0.769345107506005\n",
    "\"\"\"\n",
    "data_waitk[7] = \"\"\"\n",
    " 2.77, 940.1912009265334, -722.1986268356244, 0.4803209937192651\n",
    " 4.627, 1263.9276074579043, -284.0595816109939, 0.5542665505395628\n",
    " 7.492, 1570.0584936832258, 251.50985396352354, 0.6371198138582062\n",
    " 9.95, 1869.233446905333, 777.9457873671472, 0.7061350767619159\n",
    " 11.126, 2319.3800974006144, 1376.2906987950237, 0.7741848111403968\n",
    " 12.305, 2550.6619024645333, 1743.4855114550041, 0.8082797283323734\n",
    " 12.595, 2743.3171644070076, 1984.5280020553632, 0.8291477285487838\n",
    " 13.45, 2953.623710927206, 2309.4775860746895, 0.8537645512433933\n",
    " 13.338, 3106.3440283683512, 2450.716381916092, 0.8647525357219926\n",
    " 13.958, 3292.8248035379975, 2707.186747863941, 0.881584736227319\n",
    " 12.942, 3452.365006533292, 2871.4201749585836, 0.8920293642824498\n",
    "\"\"\"\n",
    "data_waitk[9] = \"\"\"\n",
    " 9.73, 1675.3339199942766, 793.7561429895654, 0.6884981825586489\n",
    " 10.574, 1980.9123155991963, 1106.202955438315, 0.7288002238038847\n",
    " 12.075, 2282.8240239350457, 1551.1638358177138, 0.7821152125362854\n",
    " 12.939, 2587.8685252550868, 1951.751940839155, 0.8206512593282668\n",
    " 13.28, 2798.816209890938, 2240.5710015360605, 0.8460299881961844\n",
    " 12.731, 3025.15288247211, 2520.791616990712, 0.8669692132666508\n",
    " 14.272, 3329.499200023402, 2909.758291438861, 0.8938181375900123\n",
    " 13.803, 3511.967461527692, 3130.8659810999793, 0.907100019996131\n",
    " 13.261, 3696.6290654217955, 3327.9308249352266, 0.9181078066519257\n",
    "  14.964, 3918.089753076549, 3581.3363990327966, 0.9304306732460553\n",
    " 13.367, 4049.5972075150703, 3723.5918985716658, 0.9362788430964201\n",
    " 13.712, 4196.876569028145, 3882.3260865844813, 0.9424473701106438\n",
    "\"\"\"\n",
    "data_waitk[11] = \"\"\"\n",
    " 10.241, 2232.7849191436444, 1550.9211181994483, 0.7727135730906012\n",
    " 13.055, 2665.66568866014, 2048.2344737793474, 0.8232977993456478\n",
    " 12.509, 2974.272439148421, 2449.7881685204684, 0.8585655113508059\n",
    " 14.579, 3296.135431650233, 2833.489853409253, 0.8878484333348962\n",
    " 14.128, 3459.039142879398, 3045.827746282056, 0.9010530812947246\n",
    " 14.099, 3788.570815021357, 3387.331235830665, 0.9214223361693883\n",
    " 14.852, 3989.814050541742, 3626.0934333452774, 0.9328852450227704\n",
    " 13.234, 4084.674321295925, 3738.4777260925766, 0.9375242375188199\n",
    " 13.93, 4310.085283398712, 3994.4147284823407, 0.9482034506801141\n",
    " 14.893, 4510.506956463704, 4223.038405567848, 0.9572294563662395\n",
    " 13.187, 4623.471747156439, 4342.417834369716, 0.9608792732780614\n",
    " 15.133, 4827.189391532249, 4590.793718864778, 0.96869776461297\n",
    "\"\"\"\n",
    "data_mma = {}\n",
    "data_mma[1] = \"\"\"\n",
    " 11.938, 6309.619399520434, 6095.771198200325, 0.9980259546911893\n",
    " 11.688, 5164.928754258307, 4491.29999043082, 0.962752305636168\n",
    " 7.111, 3853.7134658052146, 2915.2288881182585, 0.8737883611843357\n",
    " 7.703, 4083.200468576717, 3164.137220975135, 0.8928275841667211\n",
    " 5.643, 3687.7057866775394, 2687.0365588998425, 0.8556493225017234\n",
    " 5.862, 4413.72571521365, 3561.835252012573, 0.9130232348221335\n",
    " 6.103, 4435.461887383746, 3582.677336220329, 0.9162766411376938\n",
    " 4.89, 4571.506146107269, 3636.3402460718858, 0.9181750336595178\n",
    "\"\"\"\n",
    "data_mma[3] = \"\"\"\n",
    " 14.732, 6066.888463849345, 5598.057859440882, 0.992970431093925\n",
    " 14.421, 3791.420657642442, 2960.0483278661904, 0.8785968463572078\n",
    " 10.754, 2316.3476029353837, 1337.2068484188048, 0.6930430364321841\n",
    " 8.35, 2043.634698413412, 896.8016347154629, 0.5907302151754164\n",
    " 8.032, 2040.956694655911, 872.2650095074426, 0.5954825616365094\n",
    " 7.752, 2197.5726681868123, 1056.8069413132175, 0.6241541544318419\n",
    " 6.088, 1846.310104509516, 606.570991378055, 0.547501392097056\n",
    " 4.257, 1529.5576144209733, 192.63147901801767, 0.44976803847573543\n",
    "\"\"\"\n",
    "data_mma[5] = \"\"\"\n",
    "14.908\t3459.096667\t2536.296463\t0.8566196046\n",
    "12.715\t2506.803469\t1560.545466\t0.7488061041\n",
    "10.926\t2349.228714\t1311.892492\t0.7116820645\n",
    "10.583\t2211.573126\t1119.891089\t0.6653167349\n",
    "8.181\t1849.196467\t610.7507548\t0.5925650374\n",
    "7.483\t1791.080241\t546.5091523\t0.569772046\n",
    "6.936\t1750.746877\t499.5667975\t0.5590689988\n",
    "\"\"\"\n",
    "data_mma[7] = \"\"\"\n",
    "14.885\t3396.409582\t2425.539741\t0.8560062779\n",
    "13.401\t2716.614539\t1777.899872\t0.7858859982\n",
    "12.313\t2584.597872\t1542.834523\t0.7532799584\n",
    "10.725\t2220.742207\t1118.098176\t0.6923035475\n",
    "9.004\t1958.92031\t765.5814809\t0.6366117093\n",
    "7.773\t1710.860889\t415.8258644\t0.5797143081\n",
    "6.846\t1595.461217\t235.3066536\t0.5508840322\n",
    "\"\"\"\n",
    "data_mma[9] = \"\"\"\n",
    "15.023\t3531.760818\t2530.732376\t0.8655950444\n",
    "12.992\t2887.426277\t1922.944712\t0.8025082885\n",
    "12.046\t2652.202725\t1564.562043\t0.7616641177\n",
    "10.732\t2368.949093\t1242.05262\t0.7128060493\n",
    "8.76\t1877.334566\t535.2712581\t0.6179294957\n",
    "7.094\t1683.534408\t237.4099157\t0.567556598\n",
    "6.533\t1630.432645\t94.95544387\t0.5422193871\n",
    "\"\"\"\n",
    "data_mma[11] = \"\"\"\n",
    "14.173\t3649.580953\t2615.798027\t0.8752860469\n",
    "12.924\t3068.038619\t2071.446751\t0.8236203966\n",
    "11.864\t2811.245907\t1753.216149\t0.7857268155\n",
    "10.724\t2529.840194\t1359.003212\t0.7331784271\n",
    "8.956\t2061.404728\t758.2884583\t0.6529830109\n",
    "6.891\t1718.621977\t168.2766053\t0.5638341249\n",
    "5.743\t1563.464497\t-136.3385009\t0.5220518607\n",
    "\"\"\"\n",
    "plt.figure(figsize=(10, 6))\n",
    "plt.rcParams.update({'font.size': 18})\n",
    "#plt.xlim([-1000, 3500])\n",
    "plt.ylim([0, 18])\n",
    "\n",
    "for i, (key, value) in enumerate(data_waitk.items()):\n",
    "    scores = convert_from_string(value)\n",
    "    #print(scores)\n",
    "    #print(scores)\n",
    "    plt.plot(\n",
    "        scores[:, 2], scores[:, 0], \n",
    "        f':{style[i]}', \n",
    "        label=f\"Step size: {key * 40}ms\",\n",
    "        markersize=10,\n",
    "        color=color[i],\n",
    "        linestyle=\"\"\n",
    "    )\n",
    "    #for j in range(len(scores[:, 0])):\n",
    "        #plt.text(scores[j, 2], scores[j, 0] + 0.5 , j + 1, fontsize=12, color=color[i])\n",
    " \n",
    "    \n",
    "#plt.plot(\n",
    "#    convert_from_string(data_mma[7])[:, 2], convert_from_string(data_mma[7])[:, 0], f':{style[i]}', label=f\"MMA Step size: {7 * 40}ms\",  markersize=10)\n",
    "#plt.xlabel(\"AL\")\n",
    "plt.legend(loc=\"lower right\")\n",
    "plt.xlabel(\"AL\")\n",
    "plt.ylabel('BLEU')\n",
    "plt.savefig(\"fixed_pre_decision_wait_k.pdf\")\n",
    "plt.show()\n",
    "exit()\n",
    "plt.figure(figsize=(10, 6))\n",
    "plt.rcParams.update({'font.size': 18})\n",
    "for i, (key, value) in enumerate(data_mma.items()):\n",
    "    scores = convert_from_string(value)\n",
    "    #print(scores)\n",
    "    #print(scores)\n",
    "    plt.plot(scores[:, 2], scores[:, 0], f':{style[i]}', label=f\"Step size: {key * 40}ms\", markersize=10,color=color[i], linestyle=\"\")\n",
    "    #plt.ylim([0, 14])\n",
    "    #plt.xlim([-200, 3000])\n",
    "    plt.ylim([5, 16.5])\n",
    "    \n",
    "\n",
    "plt.xlabel(\"AL\")\n",
    "plt.ylabel('BLEU')\n",
    "plt.legend(loc=\"lower right\")\n",
    "plt.savefig(\"fixed_pre_decision_mma.pdf\")\n",
    "plt.show()\n",
    "\n",
    "plt.figure(figsize=(10, 6))\n",
    "key=9\n",
    "scores = convert_from_string(data_mma[key])\n",
    "plt.plot(scores[:, 2], scores[:, 0], f':{style[0]}', label=f\"fixed pre-decision({key * 40}ms) + MMA\", markersize=10,color=color[0])\n",
    "key=7\n",
    "scores = convert_from_string(data_waitk[key])\n",
    "plt.plot(scores[:, 2], scores[:, 0], f':{style[1]}', label=f\"fixed pre-decision({key * 40}ms) + wait k\", markersize=10,color=color[1])\n",
    "plt.xlabel(\"AL\")\n",
    "plt.ylabel('BLEU')\n",
    "plt.legend(loc=\"lower right\")\n",
    "plt.savefig(\"best_curve.pdf\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[-449.   73.  366. ...   22.   20.   13.]\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1080x144 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import torchaudio\n",
    "sounds, _ = torchaudio.load_wav(\"ted_767_0.wav\")\n",
    "plt.figure(figsize=(15, 2))\n",
    "print(sounds.numpy()[0])\n",
    "plt.axis('off')\n",
    "plt.plot(sounds.numpy()[0])\n",
    "\n",
    "plt.savefig(\"long_speech.png\")"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

